Subordinated Gaussian Random Fields

Motivated by the subordinated Brownian motion, we define a new class of (in general discontinuous) random fields on higher-dimensional parameter domains: the subordinated Gaussian random field. We investigate the pointwise marginal distribution of the constructed random fields, derive a L\'evy-Khinchin-type formula and semi-explicit formulas for the covariance function. Further, we study the pointwise stochastic regularity and validate our theoretical findings in various numerical examples.

==> Tikz/xltx.sh <==
#!/usr/bin/env bash

export TEXINPUTS=.:.//.:$TEXINPUTS #add the current path recursively to your TEXINPUTS

rm=true
for args in "$@"; do
    case "$1" in 
        -k | --keep) # keep the tex debugging files
        rm=false
        shift
    esac
    case "$1" in
        -h | --help) # user option, help file
        echo "Usage: $( basename $0) [options...] {optional tex files....} "
        echo 
        echo "options:"
        echo "  -k --keep,      Keep the debugging files after compiling (aux, out, log... see 'rm_textrail.sh' to view which files are deleted)"
        echo "  -h --help,      I don't need to explain, you're already here"
        echo
        echo "This script requires 'rm_textrail.sh' in the same folder to function properly"
        echo "If no files are given as input, it tries to compile every tex file in the current directory"
        echo "The script does simply continue going through the inputs if one file did not successfully compile"
        echo "With specified input: only the given files are compiled."
        echo
        echo "All subdirectories of the current folder are added in the \$TEXINPUTS -> figures in subfolders will be detected without path specification"
        echo "Compiles each file with xelatex "
        exit
    esac
done

# xelatex compiler is not compatible to EPS, replace all graphics with pdf files

if [ -z "$1" ]; then
    for file in *.tex; do
    	xelatex "$file" || continue
    done
else
    for file in "$@"; do
    	xelatex "$file" || continue
    done
fi

if $rm ; then
    rm_textrail.sh
fi

